A twin-decoder structure for incompressible laminar flow reconstruction with uncertainty estimation around 2D obstacles

Over the past few years, deep learning methods have proved to be of great interest for the computational fluid dynamics community, especially when used as surrogate models, either for flow reconstruction, turbulence modeling, or for the prediction of aerodynamic coefficients. Overall, exceptional levels of accuracy have been obtained, but the robustness and reliability of the proposed approaches remain to be explored, particularly outside of the confidence region defined by the training dataset. In this contribution, we present a twin auto-encoder network for incompressible laminar flow reconstruction with uncertainty estimation around 2D obstacles. The proposed architecture is trained over a dataset composed of numerically-computed laminar flows around 12,000 random shapes, and naturally enforces a quasi-linear relation between a geometric reconstruction branch and the flow prediction decoder. Based on this feature, two uncertainty estimation processes are proposed, allowing either a binary decision (accept or reject prediction), or proposing a confidence interval along with the flow quantities prediction (u,v,p). Results over dataset samples as well as unseen shapes show a strong positive correlation of this reconstruction score to the mean-squared error of the flow prediction. Such approaches offer the possibility to warn the user of trained models when the provided input shows too large deviation from the training data, making the produced surrogate model conservative for fast and reliable flow prediction.

==> fig/clip.py <==
import numpy as np

from matplotlib import image
import matplotlib.pyplot as plt

filename = 'grand_1.png'

# load image as pixel array
image = image.imread(filename)
# summarize shape of the pixel array

image = 1.0 - np.mean(image, axis=-1)
print(image.dtype)
print(image.shape)
image = image[300:700, 300:700]
# display the array of pixels as an image

fig = plt.figure()
ax = plt.axes([0,0,1,1])
plt.imshow(image, interpolation='spline16', cmap='Greys',)
plt.axis('off')
plt.savefig(filename, dpi=300, bbox_inches='tight',pad_inches = 0)
plt.close()


plt.imshow(image,  interpolation='spline16', cmap='Greys')
plt.show()

